Automated Implementation of Windows-related Security-Configuration Guides

Hardening is the process of configuring IT systems to ensure the security of the systems' components and data they process or store. The complexity of contemporary IT infrastructures, however, renders manual security hardening and maintenance a daunting task. In many organizations, security-configuration guides expressed in the SCAP (Security Content Automation Protocol) are used as a basis for hardening, but these guides by themselves provide no means for automatically implementing the required configurations. In this paper, we propose an approach to automatically extract the relevant information from publicly available security-configuration guides for Windows operating systems using natural language processing. In a second step, the extracted information is verified using the information of available settings stored in the Windows Administrative Template files, in which the majority of Windows configuration settings is defined. We show that our implementation of this approach can extract and implement 83% of the rules without any manual effort and 96% with minimal manual effort. Furthermore, we conduct a study with 12 state-of-the-art guides consisting of 2014 rules with automatic checks and show that our tooling can implement at least 97% of them correctly. We have thus significantly reduced the effort of securing systems based on existing security-configuration guides.

==> make-zip.sh <==
#TODO: Change this name to your file name, i.e., the abbreviation, e.g., 'ase', + '-' + the number of your paper, e.g., 84.
file_name='ase22-84'

# TODO: Adjust the name of the main latex file.
main_latex_file='main.tex'

# TODO: Adust the name of the PDF resulting from the build.
main_pdf_file='main.pdf'

# Cleanup
rm -rf "${file_name}" || echo 'Nothing to delete'

temporary_folder_name='temp-folder'

# Copy whole folder
cp -r . "../${temporary_folder_name}" || exit 1
mv "../${temporary_folder_name}" . || exit 1

cd "${temporary_folder_name}" || exit 1

# Build PDF
# TODO: Change this your build script/command.
./make.sh || exit 1
# Move PDF outside of the folder
mv "${main_pdf_file}" "../${file_name}.pdf"
# Clean up the source folder
git clean -X --force .
git clean --force .
rm -rf .git
rm -r .git*
rm *.sh
rm *.json
rm *.txt

cd .. || exit 1

# Build output folder
mkdir -p "${file_name}/pdf"
mv "${file_name}.pdf" "${file_name}/pdf/${file_name}.pdf"
mv "${temporary_folder_name}" "${file_name}/Source"
mv "${file_name}/Source/${main_latex_file}" "${file_name}/Source/${file_name}.tex"

zip -r "${file_name}.zip" "${file_name}/pdf" "${file_name}/Source"
rm -rf "${file_name}"


==> make.sh <==
pdflatex -shell-escape main.tex || exit 1
bibtex main.aux || exit 1
pdflatex -shell-escape main.tex || exit 1
pdflatex -shell-escape main.tex || exit 1

